A Generalized Variable Importance Metric and Estimator for Black Box Machine Learning Models

In this paper we define a population parameter, ``Generalized Variable Importance Metric (GVIM)'', to measure importance of predictors for black box machine learning methods, where the importance is not represented by model-based parameter. GVIM is defined for each input variable, using the true conditional expectation function, and it measures the variable's importance in affecting a continuous or a binary response. We extend previously published results to show that the defined GVIM can be represented as a function of the Conditional Average Treatment Effect (CATE) for any kind of a predictor, which gives it a causal interpretation and further justification as an alternative to classical measures of significance that are only available in simple parametric models. Extensive set of simulations using realistically complex relationships between covariates and outcomes and number of regression techniques of varying degree of complexity show the performance of our proposed estimator of the GVIM.

==> Overfitting/Overfitting_Example_Final.R <==
### Overfitting Example: Final ##
### VIM ###
rm(list=ls()) 

setwd("~/Library/Mobile Documents/com~apple~CloudDocs/Thesis Stuff/Draft of paper 1/Arxiv_Draft/Overfitting")
library(splines)
library(FNN)
library(doMC)
library(tidyverse)
set.seed(100)
n <- 100000
x <- rnorm(n); xb <- rnorm(n)
x1 <- rnorm(n); x1b <- rnorm(n)
b1 <- 1; b11 <- 2; b2 <- 2 
fx <-  b1*x + b11 * x^2 + b2*x1; fxb <-  b1*xb + b11 * xb^2 + b2*x1
fx1b <-  b1*x + b11 * x^2 + b2*x1b
y <- fx + rnorm(n,0,1)

eorig <- mean((y - fx)^2)
eswitch.x <- mean((y - fxb)^2)
eswitch.x1 <- mean((y - fx1b)^2)

true.vim.x <- 18 # eswitch.x -  eorig
true.vim.x1 <- 8 # eswitch.x1 -  eorig

pp <- 2
set.seed(100)
## Sample Size ##


### Now fit the models ###
# Number of permutations #
VIMs <- function(k, pp, kz, nperm, sig = 5){
nperm <- 100; k <- 100; pp <- 3; sig <- 5
# Number of unimportant covariates #
if(ceiling(k*2/3) <= pp){stop("p>n overfitting")}
## Create Empty objects ##
lm.vim.train.x <- lm.vim.test.x <- oracle.vim.train.x <- oracle.vim.test.x <- vector()
ps.vim.train.x <- ps.vim.test.x <-  vector()
lm.vim.train.x1 <- lm.vim.test.x1 <- oracle.vim.train.x1 <- oracle.vim.test.x1 <- vector()
ps.vim.train.x1 <- ps.vim.test.x1 <-  vector()
lm.vim.train.z <- lm.vim.test.z <- oracle.vim.train.z <- oracle.vim.test.z <- vector()
ps.vim.train.z <- ps.vim.test.z <-  vector()



options(warn=-1)
pb <- txtProgressBar(min = 0, max = 100, style = 3)
S <- Sys.time()
for(j  in 1:100){
  full.x <- rnorm(k); full.z <- matrix(rnorm(k*pp), ncol = pp); full.x1 <- rnorm(k)
  #full.x <- round(rnorm(k),3); full.z <- round(rnorm(k),3); full.x1 <- round(rnorm(k),3)
  full.y <- b1*full.x + b11 * full.x^2 + b2*full.x1 + rnorm(length(full.x),0, sig)
  x <- full.x[1:ceiling(k*2/3)]; z <- full.z[1:ceiling(k*2/3),]; x1 <- full.x1[1:ceiling(k*2/3)]
  y <- full.y[1:ceiling(k*2/3)]
  
  
  testx <- full.x[ceiling(k*2/3 + 1):k]; testz <- full.z[ceiling(k*2/3 + 1):k, ]
  testx1 <- full.x1[ceiling(k*2/3 + 1):k]
  testy <-  full.y[ceiling(k*2/3 + 1):k]
  
  ### Linear regression ##
  linearmodel.train <- lm(full.y ~ full.x + full.x1 + full.z)
  linearmodel <- lm(y ~ x + x1 + z) #model fitting
  pl.test <- predict(linearmodel, list(x= testx, z = testz, x1 = testx1)) #prediction on test data set
  pl.train <- predict(linearmodel.train, list(full.x= full.x, full. = full.z, full.x1 = full.x1))
  
  lin.eorig.train <- mean((full.y - pl.train)^2)
  lin.eorig.test <- mean((testy - pl.test)^2)
  
  ## Oracle model ##
  u <- x^2; full.u <- full.x^2
  quadraticmode.train <- lm(full.y ~ full.x + full.u + full.x1 + full.z)
  quadraticmodel<- lm(y ~ x + u + x1 + z) #fitting
  pq.test <- predict(quadraticmodel, list(x = testx, u = testx^2, x1 = testx1, z = testz)) #prediction on test data set
  pq.train <- predict(quadraticmode.train, list(full.x = full.x, full.u = full.u, full.z = full.z, full.x1 = full.x1))
  
  oracle.eorig.train <- mean((full.y - pq.train)^2)
  oracle.eorig.test <- mean((testy - pq.test)^2)
  

  
  # Permutation based switch #
  lin.eswitch.train.x <- vector()
  lin.eswitch.test.x <- vector()
  lin.eswitch.train.z <- vector()
  lin.eswitch.test.z <- vector()
  lin.eswitch.train.x1 <- vector()
  lin.eswitch.test.x1 <- vector()
  oracle.eswitch.train.x <- vector()
  oracle.eswitch.test.x <- vector()
  oracle.eswitch.train.z <- vector()
  oracle.eswitch.test.z <- vector()
  oracle.eswitch.train.x1 <- vector()
  oracle.eswitch.test.x1 <- vector()
 
  for(i in 1:nperm){
    
    ### Perform permutation ##
    xb.train <- sample(full.x, replace = F)
    xb.test <- sample(testx, replace = F)
    zb.train <- full.z; zb.train[,kz] <- sample(zb.train[,kz])
    zb.test <- testz; zb.test[,kz] <- sample(zb.test[,kz])
    x1b.train <- sample(full.x1, replace = F)
    x1b.test <- sample(testx1, replace = F)
    
    ### Calculate VIM for linear model ##
    pl.test.perm.x <- predict(linearmodel, list(x = xb.test, z = testz, x1 = testx1)) #prediction on test data set
    pl.train.perm.x <- predict(linearmodel.train, list(full.x = xb.train, full.z = full.z, full.x1 = full.x1))
    lin.eswitch.train.x[i] <- mean((full.y - pl.train.perm.x)^2)
    lin.eswitch.test.x[i] <- mean((testy - pl.test.perm.x)^2) 
    pl.test.perm.z <- predict(linearmodel, list(x = testx, z = zb.test, x1 = testx1)) #prediction on test data set
    pl.train.perm.z <- predict(linearmodel.train, list(full.x= full.x, full.z = zb.train, full.x1 = full.x1))
    lin.eswitch.train.z[i] <- mean((full.y - pl.train.perm.z)^2)
    lin.eswitch.test.z[i] <- mean((testy - pl.test.perm.z)^2) 
    pl.test.perm.x1 <- predict(linearmodel, list(x = testx, z = testz,x1 = x1b.test )) #prediction on test data set
    pl.train.perm.x1 <- predict(linearmodel.train, list(full.x = full.x, full.z = full.z,full.x1= x1b.train))
    lin.eswitch.train.x1[i] <- mean((full.y - pl.train.perm.x1)^2)
    lin.eswitch.test.x1[i] <- mean((testy - pl.test.perm.x1)^2) 
    
    ## Calculate VIM for the Quadratic Model ##
    pq.test.perm.x <- predict(quadraticmodel, list(x = xb.test, u = xb.test^2, 
                                                   x1 = testx1, z = testz)) #prediction on test data set
    pq.train.perm.x <- predict(quadraticmode.train, list(full.x = xb.train, full.u = xb.train^2, full.z = full.z, 
                                                     full.x1 = full.x1))
    oracle.eswitch.train.x[i] <- mean((full.y - pq.train.perm.x)^2)
    oracle.eswitch.test.x[i] <- mean((testy - pq.test.perm.x)^2) 
    pq.test.perm.z <- predict(quadraticmodel, list(x = testx, u = testx^2, 
                                                   x1 = testx1, z = zb.test)) #prediction on test data set
    pq.train.perm.z <- predict(quadraticmode.train, list(full.x = full.x, full.u = full.u, 
                                                    full.x1 = full.x1, full.z = zb.train))
    oracle.eswitch.train.z[i] <- mean((full.y - pq.train.perm.z)^2)
    oracle.eswitch.test.z[i] <- mean((testy - pq.test.perm.z)^2) 
    pq.test.perm.x1 <- predict(quadraticmodel, list(x = testx, u = testx^2, 
                                                    x1 = x1b.test, z = testz)) #prediction on test data set
    pq.train.perm.x1 <- predict(quadraticmode.train, list(full.x = full.x, full.u = full.u, 
                                                     full.x1 = x1b.train, full.z = full.z))
    oracle.eswitch.train.x1[i] <- mean((full.y - pq.train.perm.x1)^2)
    oracle.eswitch.test.x1[i] <- mean((testy - pq.test.perm.x1)^2) 
    
    
    
  }
  
  
  lm.vim.train.x[j] <- mean(lin.eswitch.train.x - lin.eorig.train)
  lm.vim.test.x[j] <- mean(lin.eswitch.test.x - lin.eorig.test)
  lm.vim.train.z[j] <- mean(lin.eswitch.train.z - lin.eorig.train)
  lm.vim.test.z[j] <- mean(lin.eswitch.test.z - lin.eorig.test)
  lm.vim.train.x1[j] <- mean(lin.eswitch.train.x1 - lin.eorig.train)
  lm.vim.test.x1[j] <- mean(lin.eswitch.test.x1 - lin.eorig.test)
  
  oracle.vim.train.x[j] <- mean(oracle.eswitch.train.x - oracle.eorig.train)
  oracle.vim.test.x[j] <- mean(oracle.eswitch.test.x - oracle.eorig.test)
  oracle.vim.train.z[j] <- mean(oracle.eswitch.train.z - oracle.eorig.train)
  oracle.vim.test.z[j] <- mean(oracle.eswitch.test.z - oracle.eorig.test)
  oracle.vim.train.x1[j] <- mean(oracle.eswitch.train.x1 - oracle.eorig.train)
  oracle.vim.test.x1[j] <- mean(oracle.eswitch.test.x1 - oracle.eorig.test)
  
  setTxtProgressBar(pb, j)
}

VIM.x <- rbind(c(true.vim.x, true.vim.x),
               c(mean(oracle.vim.train.x), mean(oracle.vim.test.x)), 
               c(mean(lm.vim.train.x), mean(lm.vim.test.x) ))

VIM.x1 <- rbind(c(true.vim.x1, true.vim.x1),
                c(mean(oracle.vim.train.x1), mean(oracle.vim.test.x1)),
                c(mean(lm.vim.train.x1),  mean(lm.vim.test.x1)))

VIM.z <- rbind(c(0, 0),
               c(mean(oracle.vim.train.z), mean(oracle.vim.test.z)),
               c(mean(lm.vim.train.z), mean(lm.vim.test.z) ))

dat <- data.frame(Train = c(VIM.x[,1], VIM.x1[,1], VIM.z[,1]),
                  Test =c(VIM.x[,2], VIM.x1[,2], VIM.z[,2])  )
dat$Name <- rep(c("True", "Quad", "LM"), 3)
dat$Var <- rep(c("X", "X1", "Z"), each = 3)
gc()
#Sys.time()-S
return(dat)
}
options(warn=0)

#VIMs(k=100, pp = 2, kz = 1, nperm = 50)
S <- Sys.time()
registerDoMC(detectCores() - 2)
VIM.all<-foreach(ik = 2:40, .combine = rbind, .errorhandling = "stop") %dopar% {
# for(ik in 2:20){
#   res <- NULL
dat <- NULL
for(ij in 2:ik){
  val <- cbind(ij, ik, VIMs(k=100, pp = ik, kz = ij, nperm = 50))
  dat <- rbind(dat, val)
  gc()
}
res <- dat
#res <- rbind(res, dat)
}
Sys.time() - S

write.csv(VIM.all, "over_fit_full_train.csv")


### Read the data again ###
#VIM.all <- read.csv("over_fit_full_train.csv")
dat <- aggregate(cbind(Train, Test) ~ Name + Var + ij, 
                                 data = VIM.all, mean, na.rm = TRUE)



pdf("Overfitting_high_var.pdf", height = 12, width = 10)
par( family = 'serif')
m <- matrix(c(1,2,3,4,5,5),nrow = 3,ncol = 2,byrow = TRUE)
layout(mat = m,heights = c(0.45,0.45,0.1))
plot(dat$ij[dat$Var=="X" & dat$Name == "Quad"], dat$Train[dat$Var=="X" & dat$Name == "Quad"],
     ylab = "VIM", xlab = "Number of Unimportant variables", ylim = c(0, 25),
     bty = 'n', col = "blue", type = 'l', main = expression( X[1]) )
abline(h =true.vim.x, lty = 1, lwd = 1, col = 'black')
lines(dat$ij[dat$Var=="X" & dat$Name == "Quad"], dat$Test[dat$Var=="X" & dat$Name == "Quad"], lty =2, col = "blue")
lines(dat$ij[dat$Var=="X" & dat$Name == "LM"], dat$Test[dat$Var=="X" & dat$Name == "LM"], lty =2, col = "red")
lines(dat$ij[dat$Var=="X" & dat$Name == "LM"], dat$Train[dat$Var=="X" & dat$Name == "LM"], lty =1, col = "red")

# legend("topleft", c("Quadratic Model (training)", "Quadratic Model (validation)",
#                     "Linear Model (training)", "Linear Model (validation)",
#                     "3-NN (training)", "3-NN (validation)", "10-NN (training)", "10-NN (validation)"),
#        col = rep(c(1:4), each = 2), lty = rep(c(1,2),4), bty = 'n', cex = 0.8)


plot(dat$ij[dat$Var=="X1" & dat$Name == "Quad"], dat$Train[dat$Var=="X1" & dat$Name == "Quad"],
     ylab = "VIM", xlab = "Number of Unimportant variables", ylim = c(0, 15),
     bty = 'n', col = "blue", type = 'l', main = expression( X[2]) )
abline(h = true.vim.x1, lty = 1, lwd = 1, col = "black")
lines(dat$ij[dat$Var=="X1" & dat$Name == "Quad"], dat$Test[dat$Var=="X1" & dat$Name == "Quad"], lty =2, col = "blue")
lines(dat$ij[dat$Var=="X1" & dat$Name == "LM"], dat$Test[dat$Var=="X1" & dat$Name == "LM"], lty =2, col = "red")
lines(dat$ij[dat$Var=="X1" & dat$Name == "LM"], dat$Train[dat$Var=="X1" & dat$Name == "LM"], lty =1, col = "red")

# legend("topleft", c("Quadratic Model (training)", "Quadratic Model (validation)",
#                     "Linear Model (training)", "Linear Model (validation)",
#                     "3-NN (training)", "3-NN (validation)", "10-NN (training)", "10-NN (validation)"),
#        col = rep(c(1:4), each = 2), lty = rep(c(1,2),4), bty = 'n', cex = 0.8)

plot(dat$ij[dat$Var=="Z" & dat$Name == "Quad"], dat$Train[dat$Var=="Z" & dat$Name == "Quad"],
     ylab = "VIM", xlab = "Number of Unimportant variables", ylim = c(-0.5,1.5),
     bty = 'n', col = "blue", type = 'l', main = expression( Z) )
abline(h =0, lty = 1, lwd = 1, col = 'black')
lines(dat$ij[dat$Var=="Z" & dat$Name == "Quad"], dat$Test[dat$Var=="Z" & dat$Name == "Quad"], lty =2, col = "blue")
lines(dat$ij[dat$Var=="Z" & dat$Name == "LM"], dat$Test[dat$Var=="Z" & dat$Name == "LM"], lty =2, col = "red")
lines(dat$ij[dat$Var=="Z" & dat$Name == "LM"], dat$Train[dat$Var=="Z" & dat$Name == "LM"], lty =1, col = "red")



plot(1, type = "n", axes=FALSE, xlab="", ylab="")
legend("topleft", c("Quadratic Model (full dataset)", "Quadratic Model (split sampling)",
                    "Linear Model (full daatset)", "Linear Model (split sampling)", "True GVIM"),
       col = c(rep(c("blue", "red"), each = 2), "black"), lty = c(rep(c(1,2),4), 1), bty = 'n', cex = 0.9)


dev.off()

### Create a GGPLOT2 object ###
#color.fill <- c("darkgreen", "orange3")#  c("cornflowerblue", "firebrick1")
new_labels <- c("X" = "X", "X1" = "Z", "Z" = "W")
color.col <- c("black", "blue", "red")#c("cornflowerblue", "firebrick1")
p <- dat %>% filter(Name %in% c("LM", "Quad", "True")) %>% ggplot( aes(x = ij)) +
  geom_line(aes(y = Test, colour = Name, group = Name), lty = 1) +
  geom_line(aes(y = Train, colour = Name, group = Name), lty = 2) +
  facet_grid(~Var, labeller = labeller(Var = new_labels)) +
  scale_color_manual(values = color.col) + theme_bw() +
  xlab("Number of Nuisence Predictors") 
p



==> Overfitting/Overfitting_Simple_High_Var.R <==
### Overfitting Example: Final ##
### VIM ###
rm(list=ls()) 

setwd("~/Library/Mobile Documents/com~apple~CloudDocs/Thesis Stuff/Draft of paper 1/Arxiv_Draft/Overfitting")
library(splines)
library(FNN)
library(doMC)
library(tidyverse)
detectCores()
registerDoMC(detectCores() - 3)

true.vim.x <- 18 # eswitch.x -  eorig
true.vim.x1 <- 8 # eswitch.x1 -  eorig


dat.gen <- function(n, k, sig){
  x <- rnorm(n); u <- x^2
  x1 <- rnorm(n)
  z <- matrix(rnorm(n*k), ncol = k)
  b1 <- 1; b11 <- 2; b2 <- 2 
  fx <-  b1*x + b11 * u + b2*x1
  y <- fx + rnorm(n,0,sig)
  dat <- data.frame(y, x, u, x1, z)
  colnames(dat) <- c("y", "x", "u", "x1", paste0("z", 1:k))
  return(dat)
}

## Create a model fitting and GVIM calculating function ##
#dat <- dat.gen(n = 100, k = 1, sig = 1)
#dat = dat; split = T; prop = 2/3; quad = T; nperm = 10; cols = 4
quad.model <- function(dat, split = T, prop = 2/3, quad = T, nperm = 10, cols){
  if(split == T){
    n.tot <- ceiling(nrow(dat) * prop)
    train.T <- dat[1:n.tot, ] ## training set
    vald.T <- dat[(n.tot+1):nrow(dat), ] ## Validation set
  }else{
    train.T <- vald.T <- dat
  }
  if(quad ==T){
    listofvars <- colnames(train.T)[-which(colnames(train.T) %in% ("y"))]
    form <- reformulate(termlabels = listofvars, response = 'y')
    model<- lm(form, data = train.T) #fitting
  }else{
    listofvars <- colnames(dat)[-which(colnames(dat) %in% c("y", "u"))]
    form <- reformulate(termlabels = listofvars, response = 'y')
    model<- lm(form, data = train.T) #fitting
  }
    pred <- predict(model, newdata = vald.T, interval = 'none') #prediction on test data set
    e.orig <- mean( (vald.T$y - pred)^2 )
    
    e.switch <- vector()
    for(i in 1:nperm){
      vald.F <- vald.T
      if(colnames(vald.F)[cols] == "x"){
        vald.F[,cols] <- sample(vald.F[,cols])
        vald.F$u <- vald.F$x^2
      }else{
      vald.F[,cols] <- sample(vald.F[,cols])}
      pred.F <- predict(model, newdata = vald.F, interval = 'none')
      e.switch[i] <-  mean( (vald.T$y - pred.F)^2 )
    }
    GVIM <- mean(e.switch) - e.orig
    return(GVIM)
}
# quad.test <- quad.model(dat = dat, split = T, 
#                         prop = 2/3, quad = T, nperm = 10, cols = 4)

#### Simulations ###
S <- Sys.time()
nsim <- 500
Overfit.VIM <- foreach(ii = 1:nsim, .combine = rbind, .errorhandling = "stop") %dopar% {
  set.seed(ii*100)
  GVIMs <- vector()
  #S <- Sys.time()
  for(kk in 1:40){
  dats <- dat.gen(n = 100, k = kk, sig = 5)
  cols.perm <- c(2,(4:(4+kk)))
  for(j in 1:length(cols.perm)){
  quad.test <- quad.model(dat = dats, split = T, 
                          prop = 2/3, quad = T, nperm = 10, cols = cols.perm[j])
  quad.train <- quad.model(dat = dats, split = F, 
                          prop = 2/3, quad = T, nperm = 10, cols = cols.perm[j])
  lin.test <- quad.model(dat = dats, split = T, 
                          prop = 2/3, quad = F, nperm = 10, cols = cols.perm[j])
  lin.train <- quad.model(dat = dats, split = F, 
                           prop = 2/3, quad = F, nperm = 10, cols = cols.perm[j])
  
  GVIMs <- rbind(GVIMs, c(ii, kk, cols.perm[j], quad.test, quad.train, lin.test, lin.train) )
  }
  }
  GVIMs <- as.data.frame(GVIMs)
  colnames(GVIMs) <- c("Sim", "Nvars", "var", "Quad.test", "Quad.train", "Lin.test", "Lin.train")
  GVIMs$var[GVIMs$var >=5] <- 5
  #Sys.time() - S
  Final <- GVIMs
}

write.csv(Overfit.VIM, "Overfit_NOV23_High_var.csv", row.names=FALSE)
Sys.time() - S

VIM.aggr <- Overfit.VIM %>% group_by(Nvars, var) %>% 
  summarise_at(c("Quad.test", "Quad.train", "Lin.test", "Lin.train"), mean, na.rm = TRUE)


##### The plots ####
pdf("Overfitting_high_var_simple.pdf", height = 12, width = 10)

par( family = 'serif')
m <- matrix(c(1,2,3,4,5,5),nrow = 3,ncol = 2,byrow = TRUE)
layout(mat = m,heights = c(0.45,0.45,0.1))
plot(VIM.aggr$Nvars[VIM.aggr$var==2], VIM.aggr$Quad.train[VIM.aggr$var==2],
     ylab = "GVIM", xlab = "Number of Unimportant variables", ylim = c(0, 25),
     bty = 'n', col = "blue", type = 'l', main = expression( X[1]) )
abline(h =true.vim.x , lty = 1, lwd = 1, col = 'black')
lines(VIM.aggr$Nvars[VIM.aggr$var==2], VIM.aggr$Quad.test[VIM.aggr$var==2], lty =2, col = "blue")
lines(VIM.aggr$Nvars[VIM.aggr$var==2], VIM.aggr$Lin.test[VIM.aggr$var==2], lty =2, col = "red")
lines(VIM.aggr$Nvars[VIM.aggr$var==2], VIM.aggr$Lin.train[VIM.aggr$var==2], lty =1, col = "red")

plot(VIM.aggr$Nvars[VIM.aggr$var==4], VIM.aggr$Quad.train[VIM.aggr$var==4],
     ylab = "GVIM", xlab = "Number of Unimportant variables", ylim = c(0, 10),
     bty = 'n', col = "blue", type = 'l', main = expression( X[2]) )
abline(h =true.vim.x1 , lty = 1, lwd = 1, col = 'black')
lines(VIM.aggr$Nvars[VIM.aggr$var==4], VIM.aggr$Quad.test[VIM.aggr$var==4], lty =2, col = "blue")
lines(VIM.aggr$Nvars[VIM.aggr$var==4], VIM.aggr$Lin.test[VIM.aggr$var==4], lty =2, col = "red")
lines(VIM.aggr$Nvars[VIM.aggr$var==4], VIM.aggr$Lin.train[VIM.aggr$var==4], lty =1, col = "red")


plot(VIM.aggr$Nvars[VIM.aggr$var==5], VIM.aggr$Quad.train[VIM.aggr$var==5],
     ylab = "GVIM", xlab = "Number of Unimportant variables", ylim = c(-0.5, 1.5),
     bty = 'n', col = "blue", type = 'l', main = expression( Z) )
abline(h =0 , lty = 1, lwd = 1, col = 'black')
lines(VIM.aggr$Nvars[VIM.aggr$var==5], VIM.aggr$Quad.test[VIM.aggr$var==5], lty =2, col = "blue")
lines(VIM.aggr$Nvars[VIM.aggr$var==5], VIM.aggr$Lin.test[VIM.aggr$var==5], lty =2, col = "red")
lines(VIM.aggr$Nvars[VIM.aggr$var==5], VIM.aggr$Lin.train[VIM.aggr$var==5], lty =1, col = "red")

plot(1, type = "n", axes=FALSE, xlab="", ylab="")
legend("topleft", c("Quadratic Model (full dataset)", "Quadratic Model (split sampling)",
                    "Linear Model (full daatset)", "Linear Model (split sampling)", "True GVIM"),
       col = c(rep(c("blue", "red"), each = 2), "black"), lty = c(rep(c(1,2),4), 1), bty = 'n', cex = 0.9)
dev.off()

==> Overfitting/base_code.R <==
### Overfitting Example: Final ##
### VIM ###
rm(list=ls()) 

setwd("~/Library/Mobile Documents/com~apple~CloudDocs/Thesis Stuff/Draft of paper 1/Arxiv_Draft/Overfitting")
library(splines)
library(FNN)
library(doMC)
library(tidyverse)
detectCores()
registerDoMC(detectCores() - 3)

true.vim.x <- 18 # eswitch.x -  eorig
true.vim.x1 <- 8 # eswitch.x1 -  eorig


dat.gen <- function(n, k, sig){
  x <- rnorm(n); u <- x^2
  x1 <- rnorm(n)
  b1 <- 1; b11 <- 2; b2 <- 2 
  fx <-  b1*x + b11 * u + b2*x1
  y <- fx + rnorm(n,0,sig)
  z <- matrix(rnorm(n*k), ncol = k)
  dat <- data.frame(y, x, u, x1, z)
  colnames(dat) <- c("y", "x", "u", "x1", paste0("z", 1:k))
  return(dat)
}

## Create a model fitting and GVIM calculating function ##
#dat <- dat.gen(n = 100, k = 1, sig = 1)
#dat = dat; split = T; prop = 2/3; quad = T; nperm = 10; cols = 4
quad.model <- function(dat, split = T, prop = 2/3, quad = T, nperm = 10, cols){
  if(split == T){
    n.tot <- ceiling(nrow(dat) * prop)
    train.T <- dat[1:n.tot, ] ## training set
    vald.T <- dat[(n.tot+1):nrow(dat), ] ## Validation set
  }else{
    train.T <- vald.T <- dat
  }
  if(quad ==T){
    listofvars <- colnames(train.T)[-which(colnames(train.T) %in% ("y"))]
    form <- reformulate(termlabels = listofvars, response = 'y')
    model<- lm(form, data = train.T) #fitting
  }else{
    listofvars <- colnames(dat)[-which(colnames(dat) %in% c("y", "u"))]
    form <- reformulate(termlabels = listofvars, response = 'y')
    model<- lm(form, data = train.T) #fitting
  }
  pred <- predict(model, newdata = vald.T, interval = 'none') #prediction on test data set
  e.orig <- mean( (vald.T$y - pred)^2 )
  
  e.switch <- vector()
  for(i in 1:nperm){
    vald.F <- vald.T
    if(colnames(vald.F)[cols] == "x"){
      vald.F[,cols] <- sample(vald.F[,cols])
      vald.F$u <- vald.F$x^2
    }else{
      vald.F[,cols] <- sample(vald.F[,cols])}
    pred.F <- predict(model, newdata = vald.F, interval = 'none')
    e.switch[i] <-  mean( (vald.T$y - pred.F)^2 )
  }
  GVIM <- mean(e.switch) - e.orig
  return(GVIM)
}
# quad.test <- quad.model(dat = dat, split = T, 
#                         prop = 2/3, quad = T, nperm = 10, cols = 4)

qt <- qn <- lt <- ln <- vector()
for(i in 1:100){
set.seed(100*i)
dats <- dat.gen(n = 100, k = 2, sig = 5)

qt[i] <- quad.model(dat = dats, split = T, 
                        prop = 2/3, quad = T, nperm = 10, cols = 2)
qn[i] <- quad.model(dat = dats, split = F, 
                         prop = 2/3, quad = T, nperm = 10, cols = 2)
lt[i] <- quad.model(dat = dats, split = T, 
                       prop = 2/3, quad = F, nperm = 10, cols = 2)
ln[i] <- quad.model(dat = dats, split = F, 
                        prop = 2/3, quad = F, nperm = 10, cols = 2)
}

mean(qt); mean(qn); mean(lt); mean(ln)

